Attend and Diagnose: Clinical Time Series Analysis using Attention Models

With widespread adoption of electronic health records, there is an increased emphasis for predictive models that can effectively deal with clinical time-series data. Powered by Recurrent Neural Network (RNN) architectures with Long Short-Term Memory (LSTM) units, deep neural networks have achieved state-of-the-art results in several clinical prediction tasks. Despite the success of RNNs, its sequential nature prohibits parallelized computing, thus making it inefficient particularly when processing long sequences. Recently, architectures which are based solely on attention mechanisms have shown remarkable success in transduction tasks in NLP, while being computationally superior. In this paper, for the first time, we utilize attention models for clinical time-series modeling, thereby dispensing recurrence entirely. We develop the \textit{SAnD} (Simply Attend and Diagnose) architecture, which employs a masked, self-attention mechanism, and uses positional encoding and dense interpolation strategies for incorporating temporal order. Furthermore, we develop a multi-task variant of \textit{SAnD} to jointly infer models with multiple diagnosis tasks. Using the recent MIMIC-III benchmark datasets, we demonstrate that the proposed approach achieves state-of-the-art performance in all tasks, outperforming LSTM models and classical baselines with hand-engineered features.

==> Figures/.ipynb_checkpoints/loss_metrics_plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(20,)\n",
      "(20, 3)\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import os\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "path = '/home/huan/Research/eeg-deep-net-local/Codes/attention_models/experiments_30/results_train/'\n",
    "loss = np.loadtxt(path + 'loss.csv', delimiter=',')\n",
    "metric_values = np.loadtxt(path + 'metrics.csv', delimiter=',', skiprows=1)\n",
    "print(loss.shape)\n",
    "print(metric_values.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Generate plot\n",
    "metric_names = ['micro AUC', 'macro AUC', 'weighted AUC']\n",
    "num_epochs = len(loss)\n",
    "fig, ax1 = plt.subplots()\n",
    "fig.set_size_inches(10, 8)\n",
    "ax1.plot(np.arange(1, num_epochs+1, 1), loss, 'r', linewidth=2, marker='s', markersize=10, label='Loss')\n",
    "ax1.set_xlabel('Epochs', fontsize=20)\n",
    "ax1.xaxis.set_ticks(np.arange(1, num_epochs+1, 1))\n",
    "ax1.set_ylabel('Loss', color='r', fontsize=20)\n",
    "ax1.tick_params('y', colors='r')\n",
    "\n",
    "ax2 = ax1.twinx()  # Same x axis, different y scales.\n",
    "metric_values = np.array(metric_values)\n",
    "num_metrics = metric_values.shape[1]\n",
    "lines = ['--', '--', '--']\n",
    "markers = ['^', 's', 'o']\n",
    "for i in range(num_metrics):\n",
    "    ax2.plot(np.arange(1, num_epochs+1, 1), metric_values[:, i], 'b'+lines[i], label=metric_names[i],\n",
    "             linewidth=2, marker=markers[i], markersize=10)\n",
    "ax2.set_ylabel('Metric Evaluations', color='b', fontsize=20, fontname=\"Times New Roman\")\n",
    "ax2.tick_params('y', colors='b')\n",
    "plt.xlim([0, num_epochs+1])\n",
    "\n",
    "plt.rc('font', family='serif', serif='Times New Roman')\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('xtick', labelsize=16)\n",
    "plt.rc('ytick', labelsize=16)\n",
    "plt.rc('axes', labelsize=16)\n",
    "\n",
    "legend = plt.legend(loc=(0.15, 0.82), fontsize=16)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('0.9')\n",
    "frame.set_edgecolor('0.9')\n",
    "    \n",
    "plt.savefig('loss_metrics_plot.pdf', dpi=100, bbox_inches='tight')\n",
    "plt.close()"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [Root]",
   "language": "python",
   "name": "Python [Root]"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> Figures/.ipynb_checkpoints/plotfig-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(18, 6)\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "data = np.loadtxt('./LOS_results.csv',delimiter=',',skiprows=1)\n",
    "print(data.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# LOS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "\n",
    "MList = np.array([5,10,12,15,24])\n",
    "\n",
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,3], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "    \n",
    "plt.axhline(y=0.427,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,3])-0.01*np.min(data[:,3]),np.max(data[:,3])+0.01*np.max(data[:,3]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('Kappa Coefficient',fontsize=20)\n",
    "plt.savefig('./LOS_kappa.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,4], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "\n",
    "plt.axhline(y=42165,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,4])-0.01*np.min(data[:,4]),np.max(data[:,4])+0.01*np.max(data[:,4]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('Mean Squared Error',fontsize=20)\n",
    "plt.savefig('./LOS_MSE.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,5], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "\n",
    "plt.axhline(y=235.5,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,5])-0.01*np.min(data[:,5]),np.max(data[:,5])+0.1*np.max(data[:,5]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('Mean Absolute Percentage Error',fontsize=20)\n",
    "plt.savefig('./LOS_MAPE.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Decomposition"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(15, 6)\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "data = np.loadtxt('./DC_results.csv',delimiter=',',skiprows=1)\n",
    "\n",
    "print data.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "MList = np.array([5,10,12,15,24])\n",
    "\n",
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,3], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "    \n",
    "plt.axhline(y=0.8946,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,3])-0.01*np.min(data[:,3]),np.max(data[:,3])+0.01*np.max(data[:,3]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('AUROC',fontsize=20)\n",
    "plt.savefig('./DC_auroc.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,4], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "\n",
    "plt.axhline(y=0.298,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,4])-0.01*np.min(data[:,4]),np.max(data[:,4])+0.01*np.max(data[:,4]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('AUPRC',fontsize=20)\n",
    "plt.savefig('./DC_auprc.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,5], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "\n",
    "plt.axhline(y=0.343,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,5])-0.01*np.min(data[:,5]),np.max(data[:,5])+0.01*np.max(data[:,5]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('Min(Sensitivity, Precision)',fontsize=20)\n",
    "plt.savefig('./DC_pse.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Phenotyping"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "data = np.loadtxt('./PH_results.csv',delimiter=',',skiprows=1)\n",
    "print(data.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "MList = np.array([24,48,72,96,120,144])\n",
    "n_rows = len(MList)\n",
    "\n",
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*n_rows:(i+1)*n_rows,3], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "    \n",
    "plt.axhline(y=0.8213,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,3])-0.01*np.min(data[:,3]),1.01*0.8213)\n",
    "plt.xlim([20,150])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('Micro AUC',fontsize=20)\n",
    "plt.savefig('./PH_microauc.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*n_rows:(i+1)*n_rows,4], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "    \n",
    "plt.axhline(y=0.7707,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,4])-0.01*np.min(data[:,4]),1.01*0.7707)\n",
    "plt.xlim([20,150])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('Macro AUC',fontsize=20)\n",
    "plt.savefig('./PH_macroauc.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b']\n",
    "\n",
    "for i in range(3):\n",
    "    plt.plot(MList, data[i*n_rows:(i+1)*n_rows,5], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "    \n",
    "plt.axhline(y=0.7587,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,5])-0.01*np.min(data[:,5]),np.max(data[:,5])+0.01*np.max(data[:,3]))\n",
    "plt.xlim([20,150])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('Weighted AUC',fontsize=20)\n",
    "plt.savefig('./PH_weightedauc.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Mortality"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(20, 6)\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "data = np.loadtxt('./IHM_results.csv',delimiter=',',skiprows=1)\n",
    "\n",
    "print data.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "MList = np.array([5,10,12,15,24])\n",
    "\n",
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b','k']\n",
    "\n",
    "for i in range(4):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,3], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "    \n",
    "plt.axhline(y=0.854,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','N=4','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,3])-0.01*np.min(data[:,3]),np.max(data[:,3])+0.01*np.max(data[:,3]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('AUROC',fontsize=20)\n",
    "plt.savefig('./IHM_auroc.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "MList = np.array([5,10,12,15,24])\n",
    "\n",
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b','k']\n",
    "\n",
    "for i in range(4):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,4], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "    \n",
    "plt.axhline(y=0.5164,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','N=4','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,4])-0.01*np.min(data[:,4]),np.max(data[:,4])+0.01*np.max(data[:,4]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('AUPRC',fontsize=20)\n",
    "plt.savefig('./IHM_auprc.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "MList = np.array([5,10,12,15,24])\n",
    "\n",
    "plt.figure(figsize=(10,8),dpi=100)\n",
    "clr = ['m','g','b','k']\n",
    "\n",
    "for i in range(4):\n",
    "    plt.plot(MList, data[i*5:(i+1)*5,5], linewidth=2, color=clr[i], marker='s',markersize=12)\n",
    "    \n",
    "plt.axhline(y=0.4905,linewidth=2, color='r',linestyle='--')\n",
    "plt.legend(['N = 1','N = 2','N = 3','N=4','LSTM'],fontsize=16,loc='best')\n",
    "plt.tick_params(labelsize=20)\n",
    "\n",
    "plt.ylim(np.min(data[:,5])-0.01*np.min(data[:,5]),np.max(data[:,5])+0.01*np.max(data[:,5]))\n",
    "plt.xlim([4,25])\n",
    "ax = plt.gca()\n",
    "ax.grid(True)\n",
    "gridlines = ax.get_xgridlines() + ax.get_ygridlines()\n",
    "for line in gridlines:\n",
    "    line.set_linestyle('--')\n",
    "    line.set_color('lightgray')\n",
    "plt.xlabel('Dense Interpolation Factor',fontsize=20)\n",
    "plt.ylabel('Min(Sensitivity, Precision)',fontsize=20)\n",
    "plt.savefig('./IHM_pse.pdf',dpi=100,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [Root]",
   "language": "python",
   "name": "Python [Root]"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

